Indoor Smartphone SLAM with Learned Echoic Location Features

Indoor self-localization is a highly demanded system function for smartphones. The current solutions based on inertial, radio frequency, and geomagnetic sensing may have degraded performance when their limiting factors take effect. In this paper, we present a new indoor simultaneous localization and mapping (SLAM) system that utilizes the smartphone's built-in audio hardware and inertial measurement unit (IMU). Our system uses a smartphone's loudspeaker to emit near-inaudible chirps and then the microphone to record the acoustic echoes from the indoor environment. Our profiling measurements show that the echoes carry location information with sub-meter granularity. To enable SLAM, we apply contrastive learning to construct an echoic location feature (ELF) extractor, such that the loop closures on the smartphone's trajectory can be accurately detected from the associated ELF trace. The detection results effectively regulate the IMU-based trajectory reconstruction. Extensive experiments show that our ELF-based SLAM achieves median localization errors of $0.1\,\text{m}$, $0.53\,\text{m}$, and $0.4\,\text{m}$ on the reconstructed trajectories in a living room, an office, and a shopping mall, and outperforms the Wi-Fi and geomagnetic SLAM systems.

==> eps/00_bbox.sh <==
# epstool --bbox --copy dongcun_cdf.eps dongcun_cdf_bbox.eps
# epstool --bbox --copy jinpeng_cdf.eps jinpeng_cdf_bbox.eps
# epstool --bbox --copy shuiju_cdf.eps shuiju_cdf_bbox.eps

# epstool --bbox --copy dongcun_loc_cdf.eps dongcun_loc_cdf_bbox.eps
# epstool --bbox --copy jinpeng_loc_cdf.eps jinpeng_loc_cdf_bbox.eps
# epstool --bbox --copy shuiju_loc_cdf.eps shuiju_loc_cdf_bbox.eps

# epstool --bbox --copy jinpeng_imu.eps jinpeng_imu_bbox.eps
# epstool --bbox --copy shuiju_imu.eps shuiju_imu_bbox.eps

# epstool --bbox --copy eval_echo_l_box.eps eval_echo_l_box_bbox.eps
# epstool --bbox --copy ppl_eval_box.eps ppl_eval_box_bbox.eps
# epstool --bbox --copy aging_eval_box.eps aging_eval_box_bbox.eps
# epstool --bbox --copy aging_eval_elf.eps aging_eval_elf_bbox.eps

# epstool --bbox --copy eval_phone.eps eval_phone_bbox.eps
# epstool --bbox --copy eval_volume_line.eps eval_volume_line_bbox.eps
# epstool --bbox --copy eval_orient.eps eval_orient_bbox.eps

# epstool --bbox --copy noise_eval.eps noise_eval_bbox.eps
# epstool --bbox --copy aging_eval.eps aging_eval_bbox.eps

# epstool --bbox --copy furniture_eval_box.eps furniture_eval_box_bbox.eps
# epstool --bbox --copy elf_wifi_mag_dist_matrix.eps elf_wifi_mag_dist_matrix_bbox.eps

# epstool --bbox --copy prob_chirp.eps prob_chirp_box.eps

# epstool --bbox --copy chirp_process_v1.eps chirp_process_v1_bbox.eps
# epstool --bbox --copy measure_log_chirp_tsne2d.eps measure_log_chirp_tsne2d_bbox.eps
# epstool --bbox --copy measure_20khz_chirp_tsne2d.eps measure_20khz_chirp_tsne2d_bbox.eps
# epstool --bbox --copy eval_scalability.eps eval_scalability_bbox.eps
# epstool --bbox --copy eval_resolution.eps eval_resolution_bbox.eps
# epstool --bbox --copy measure_height.eps measure_height_bbox.eps
# epstool --bbox --copy measure_orientation.eps measure_orientation_bbox.eps
# epstool --bbox --copy measure_temporal.eps measure_temporal_bbox.eps
# epstool --bbox --copy feat_dist_cosine.eps feat_dist_cosine_bbox.eps
# epstool --bbox --copy specs_near_far.eps specs_near_far_bbox.eps
# epstool --bbox --copy spfeat_dist_cosineecs.eps specs_bbox.eps


# epstool --bbox --copy dongcun_echo_slam.eps dongcun_echo_slam_bbox.eps
# epstool --bbox --copy dongcun_wifi_slam.eps dongcun_wifi_slam_bbox.eps
# epstool --bbox --copy dongcun_mag_slam.eps dongcun_mag_slam_bbox.eps
# epstool --bbox --copy dongcun_imu.eps dongcun_imu_bbox.eps

# epstool --bbox --copy probing_signal.eps probing_signal_bbox.eps
# epstool --bbox --copy received_signal.eps received_signal_bbox.eps
# epstool --bbox --copy signal_corr.eps signal_corr_bbox.eps
# epstool --bbox --copy specs_near_far_a.eps specs_near_far_a_bbox.eps
# epstool --bbox --copy specs_near_far_b.eps specs_near_far_b_bbox.eps
# epstool --bbox --copy specs_near_far_c.eps specs_near_far_c_bbox.eps

# epstool --bbox --copy specs_a.eps specs_a_bbox.eps
# epstool --bbox --copy specs_b.eps specs_b_bbox.eps
# epstool --bbox --copy specs_c.eps specs_c_bbox.eps

# epstool --bbox --copy elf_dist_matrix.eps elf_dist_matrix_bbox.eps
# epstool --bbox --copy wifi_dist_matrix.eps wifi_dist_matrix_bbox.eps
# epstool --bbox --copy mag_dist_matrix.eps mag_dist_matrix_bbox.eps

# epstool --bbox --copy eval_false_p.eps eval_false_p_bbox.eps
# epstool --bbox --copy elf_dist_matrix_jinpeng.eps elf_dist_matrix_jinpeng_bbox.eps
# epstool --bbox --copy elf_dist_matrix_curated_jinpeng.eps elf_dist_matrix_curated_jinpeng_bbox.eps

# epstool --bbox --copy eval_phone_overhead.eps eval_phone_overhead_bbox.eps
# epstool --bbox --copy eval_orient.eps eval_orient_bbox.eps
# epstool --bbox --copy eval_orient_simulation.eps eval_orient_simulation_bbox.eps
# epstool --bbox --copy simul_psd.eps simul_psd_bbox.eps

# epstool --bbox --copy simclr_loss.eps simclr_loss_bbox.eps

# epstool --bbox --copy eval_volume_line.eps eval_volume_line_bbox.eps
# epstool --bbox --copy eval_pretrain_data.eps eval_pretrain_data_bbox.eps

# epstool --bbox --copy floor_elf_wo_impose.eps floor_elf_wo_impose_bbox.eps
# epstool --bbox --copy floor_elf_w_impose.eps floor_elf_w_impose_bbox.eps
# epstool --bbox --copy traj_psd.eps traj_psd_bbox.eps
# epstool --bbox --copy traj_elf.eps traj_elf_bbox.eps
epstool --bbox --copy eval_elf_height.eps eval_elf_height_bbox.eps

==> execute.sh <==
/home/wenjie/Dropbox/NTU/PhyModnAI/Physics/plot
gnuplot deepspeech-eval-environment_v1

                                                                                               │.gp


